Simple Image Description Generator via a Linear Phrase-Based Approach

Generating a novel textual description of an image is an interesting problem that connects computer vision and natural language processing. In this paper, we present a simple model that is able to generate descriptive sentences given a sample image. This model has a strong focus on the syntax of the descriptions. We train a purely bilinear model that learns a metric between an image representation (generated from a previously trained Convolutional Neural Network) and phrases that are used to described them. The system is then able to infer phrases from a given image sample. Based on caption syntax statistics, we propose a simple language model that can produce relevant descriptions for a given test image using the phrases inferred. Our approach, which is considerably simpler than state-of-the-art models, achieves comparable results on the recently release Microsoft COCO dataset.

==> R/plot.R <==
t<-read.table("sentence-stats.txt")
pdf("sentence-stats.pdf")
par(mar=c(11, 6, 4, 2))
s<-t$V1/sum(t$V1)*100
plot(s[1:20],type='b',axes=F,col="darkblue",xlab="",ylab="Appareance frequencies (%)")

labels=c("NP VP NP PP NP O"
	,"NP VP NP O"
	,"NP PP NP VP NP O"
	,"NP PP NP PP NP O"
	,"NP VP NP PP NP PP NP O"
	,"NP VP NP VP NP O"
	,"NP PP NP VP NP PP NP O"
	,"NP PP NP O"
	,"NP PP NP PP NP PP NP O"
	,"NP NP VP NP O"
	,"NP PP NP O NP O"
	,"NP NP VP NP PP NP O"
	,"NP VP NP VP NP PP NP O"
	,"NP VP NP PP NP VP NP O"
	,"NP PP NP PP NP VP NP O"
	,"NP VP NP PP NP PP NP PP NP O"
	,"NP VP NP O NP O"
	,"NP O NP VP NP O"
	,"NP PP NP NP VP NP O"
	,"NP VP NP SBAR VP NP O"
	)

axis(1, at=1:20, lab=F)
text(1:20, par("usr")[1]-1, labels=labels, srt=45, pos=2, xpd=TRUE, cex=0.8, offset=0)
mtext(side = 1, "",line = 9)
axis(2, las=1, cex.axis=0.8)
box()

dev.off()

